CollaChain: A BFT Collaborative Middleware for Decentralized Applications

The sharing economy is centralizing services, leading to misuses of the Internet. We can list growing damages of data hacks, global outages and even the use of data to manipulate their owners. Unfortunately, there is no decentralized web where users can interact peer-to-peer in a secure way. Blockchains incentivize participants to individually validate every transaction and impose their block to the network. As a result, the validation of smart contract requests is computationally intensive while the agreement on a unique state does not make full use of the network. In this paper, we propose Collachain, a new byzantine fault tolerant blockchain compatible with the largest ecosystem of DApps that leverages collaboration. First, the pariticipants executing smart contracts collaborate to validate the transactions, hence halving the number of validations required by modern blockchains (e.g., Ethereum, Libra). Second, the participants in the consensus collaborate to combine their block proposal into a superblock, hence improving throughput as the system grows to hundreds of nodes. In addition, Collachain offers the possibility to its users to interact securely with each other without downloading the blockchain, hence allowing interactions via mobile devices. Collachain is effective at outperforming the Concord and Quorum blockchains and its throughput peaks at 4500 TPS under a Twitter DApp (Decentralized Application) workload. Finally, we demonstrate Collachain's scalability by deploying it on 200 nodes located in 10 countries over 5 continents.

==> scripts/LatencyGraph.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import interpolate

plt.rcParams['text.usetex'] = 'true'
plt.rcParams['font.size'] = '20'
# make figure flatter
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Palatino'
#plt.rcParams["figure.figsize"] = (10,4)

fig = plt.figure()
ax = plt.axes()
x=[20, 40, 60, 120, 200]
xticks = ['20','40','60','120', '200']
    
#y= [0, 4500, 4500, 4509, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 45, 14, 10, 5, 28, 6, 18, 5, 22, 16, 9, 19, 12, 5, 1, 1, 4, 1, 9, 5, 8, 3, 2]
minLat=[3.3, 3.14, 2.854, 4.428, 3.529]
fiftieth=[5.144, 7.567, 9.821,13.725, 21.088]
ninetieth=[6.454, 9.124, 13.705, 20.232, 29.698]
ninetyninth=[7.058, 9.552, 14.904, 24.589, 32.855]
maxLat=[7.583, 9.976, 15.356, 26.274, 34.293]
#xnew = np.linspace(0, 90, 1000) 
#bspline = interpolate.make_interp_spline(x, y)
#y_smoothed = bspline(xnew)
#plt.plot(xnew, y_smoothed)
plt.gcf().set_size_inches(10, 6)
plt.plot(x, minLat, label='Min Latency')
plt.plot(x, fiftieth, label='50th %')
plt.plot(x, ninetieth, label='90th %')
plt.plot(x, ninetyninth, label='99th %')
plt.plot(x, maxLat, label='Max Latency')
plt.legend(ncol=5, loc='upper center', bbox_to_anchor=(0.5, 1.15), prop={"size":16})
plt.xticks(x, xticks)
plt.xlabel("Nodes (N)")
plt.ylabel("Latency (Seconds)")
plt.grid()
fig.savefig("LatenciesvsNodes.png")
plt.show()


==> scripts/geo-throughput.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import interpolate

plt.rcParams['text.usetex'] = 'true'
plt.rcParams['font.size'] = '20'
# make figure flatter
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Palatino'
#plt.rcParams["figure.figsize"] = (10,4)

fig = plt.figure()
ax = plt.axes()
x=[20, 40, 60, 80, 100, 120, 140, 160, 180, 200]
xticks = ['20','40','60','80', '100', '120', '140', '160', '180', '200']    
#y= [0, 4500, 4500, 4509, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 45, 14, 10, 5, 28, 6, 18, 5, 22, 16, 9, 19, 12, 5, 1, 1, 4, 1, 9, 5, 8, 3, 2]
y=[1100.33, 1439.67, 1647.33, 1822, 1976.33, 1979.33, 2034, 2032.67, 1988.33, 2038.33]
y1=[1065, 1441.33, 1637.67, 1846, 1871.67, 1926.33, 1960, 1959, 1950.67, 1930]
#xnew = np.linspace(0, 90, 1000) 
#bspline = interpolate.make_interp_spline(x, y)
#y_smoothed = bspline(xnew)
#plt.plot(xnew, y_smoothed)
plt.gcf().set_size_inches(10, 6)
plt.plot(x, y, label='AVG Throughput wo TLS')
plt.plot(x, y1, label='AVG Throughput w TLS')
plt.legend(ncol=2, loc='upper center', bbox_to_anchor=(0.5, 1.15), prop={"size":18})
plt.xticks(x, xticks)
plt.xlabel("Nodes (N)")
plt.ylabel("Throughput (TPS)")
plt.grid()
fig.savefig("ThroughputvsNodes.png")
plt.show()


==> scripts/throughputvstime.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import interpolate

plt.rcParams['text.usetex'] = 'true'
plt.rcParams['font.size'] = '20'
# make figure flatter
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Palatino'
#plt.rcParams["figure.figsize"] = (10,4)

fig = plt.figure()
ax = plt.axes()
x=[]
for a in range(90):
    x.append(a)
    
y= [0, 4500, 4500, 4509, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 45, 14, 10, 5, 28, 6, 18, 5, 22, 16, 9, 19, 12, 5, 1, 1, 4, 1, 9, 5, 8, 3, 2]

#xnew = np.linspace(0, 90, 1000) 
#bspline = interpolate.make_interp_spline(x, y)
#y_smoothed = bspline(xnew)
#plt.plot(xnew, y_smoothed)
plt.gcf().set_size_inches(10, 6)
plt.plot(x, y)
plt.xlabel("Time (Seconds)")
plt.ylabel("Throughput (TPS)")
fig.savefig("ThroughputvsTime.png")
plt.show()




